Practical Experience Report: The Performance of Paxos in the Cloud

This experience report presents the results of an extensive performance evaluation conducted using four open-source implementations of Paxos deployed in Amazon's EC2. Paxos is a fundamental algorithm for building fault-tolerant services, at the core of state-machine replication. Implementations of Paxos are currently used in many prototypes and production systems in both academia and industry. Although all protocols surveyed in the paper implement Paxos, they are optimized in a number of different ways, resulting in very different behavior, as we show in the paper. We have considered a variety of configurations and failure-free and faulty executions. In addition to reporting our findings, we propose and assess additional optimizations to existing implementations.

==> graph-collection/confs/new/a-200/anal.sh <==
directory=$1;
conf=$2;
numFolders=$3;

cd $directory;
rm avg*;

#-----------Renaming directories--------------------------
for ((i=1;i<=$numFolders;i++)) 
do 
	cp -r $conf-$i $i;
	rm -r $conf-$i; 
done;
#-----------Renaming files in each directory---------------
for((i=1;i<=$numFolders;i++))
do
	FILES=$i/*
	for f in $FILES
	do
		cp $f ${f/ip-10-/""};
		rm $f; 
	done	
done
#-----------Finding CPU files----------------------------
for((i=1;i<=$numFolders;i++))
do
	if [ -d "$i" ]; then
	cd $i;
	rm -r cpu;
	mkdir cpu;
	FILES=*
	for f in $FILES
	do
		main_string=$f;
		sub_string=".cpu";
		if [[ "${f/.cpu/}" != "$f" ]] ;	then
			cp $f cpu/
		fi
	done	
	cd ..;
	fi
done

#-----------Calculating CPU------------------------------
for((i=1;i<=$numFolders;i++))
do
	echo $i;
	if [ -d "$i" ]; then
	cd $i;
	cd cpu;
	rm avg_cpu.txt;
			
	FILES=*
	counter=1;
	for f in $FILES
	do
		echo $f $counter
		awk 'NR > 20' $f >> $counter; 
		lines=$(cat $counter |wc -l);
		echo "lines: "$lines;
		
		if((lines>20))
		then
			((lines-=20))
		fi	
		echo "lines: "$lines;
		head -n $lines $counter >> $counter$counter;
		rm $counter;
		cpu=$(awk '{ total += $9; count++ } END { print  total/count }' $counter$counter); 
		echo $f $counter $cpu  >> avg_cpu.txt

		if [[ "${f/246/}" != "$f" ]] ;	then
			echo $i $cpu  >> ../../avg_cpu_246.txt
		fi

		if [[ "${f/182/}" != "$f" ]] ;	then
			echo $i $cpu  >> ../../avg_cpu_182.txt
		fi

		if [[ "${f/59/}" != "$f" ]] ;	then
			echo $i $cpu  >> ../../avg_cpu_59.txt
		fi


		rm $counter$counter
		((counter+=1))	
	done

	cd ../..;
	fi
done
#-------------------Throughout------------------------------
for((i=1;i<=$numFolders;i++))
do
	if [ -d "$i" ]; then
	cd $i
	
	rm -r replica;
	mkdir replica;
	FILES=*
	for f in $FILES
	do

	if [[ "${f/182/}" != "$f" ]] ;	then
		if [[ "${f/.log/}" != "$f" ]] ;	then
			echo $f		
			rep_file=$f
			# This is the replica node's file. 
			sed -n /"Learner 1"/p $f >> replica/rep.txt
		fi
	fi

	done
	cd replica;
	awk 'NR > 40' rep.txt >> rep1.txt; 
	lines=$(cat rep1.txt |wc -l);
	echo "lines: "$lines;
	if((lines>20))
	then
		((lines-=20))
	fi	
	echo "lines: "$lines;
	head -n $lines rep1.txt >> rep11.txt;
	rm rep.txt;
	rm rep1.txt;		
	
	thrmbps=$(awk '{ total += $10; count++ } END { print  total/count }' rep11.txt); 
	thrmsgs=$(awk '{ total += $8; count++ } END { print  total/count }' rep11.txt); 
	echo $rep_file $i $thrmbps $thrmsgs >> ../../avg_thr.txt
	
	cd ..;
	cd ..;
	fi
done

#-----------------Latency-----------------------------------------
for((i=1;i<=$numFolders;i++))
do
	if [ -d "$i" ]; then
	cd $i
	
	rm -r client;
	mkdir client;
	FILES=*
	for f in $FILES
	do

	if [[ "${f/59/}" != "$f" ]] ;	then
		if [[ "${f/.log/}" != "$f" ]] ;	then
			echo $f		
			client_file=$f
			# This is the client node's file. 
			sed -n /"Client sent"/p $f >> client/client.txt
		fi
	fi

	done
	cd client;
	awk 'NR > 40' client.txt >> client1.txt; 
	lines=$(cat client1.txt |wc -l);
	echo "lines: "$lines;
	if((lines>20))
	then
		((lines-=20))
	fi	
	echo "lines: "$lines;
	head -n $lines client1.txt >> client11.txt;
	rm client.txt;
	rm client1.txt;		
	
	latency=$(awk '{ total += $11/1000000; count++ } END { print  total/count }' client11.txt); 
	echo $client_file $i $latency >> ../../avg_lat.txt
	
	cd ..;
	cd ..;
	fi

done

paste avg_cpu_246.txt avg_lat.txt avg_thr.txt >>avg.txt


